Accurate, Fast and Scalable Kernel Ridge Regression on Parallel and Distributed Systems

We propose two new methods to address the weak scaling problems of KRR: the Balanced KRR (BKRR) and K-means KRR (KKRR). These methods consider alternative ways to partition the input dataset into p different parts, generating p different models, and then selecting the best model among them. Compared to a conventional implementation, KKRR2 (optimized version of KKRR) improves the weak scaling efficiency from 0.32% to 38% and achieves a 591times speedup for getting the same accuracy by using the same data and the same hardware (1536 processors). BKRR2 (optimized version of BKRR) achieves a higher accuracy than the current fastest method using less training time for a variety of datasets. For the applications requiring only approximate solutions, BKRR2 improves the weak scaling efficiency to 92% and achieves 3505 times speedup (theoretical speedup: 4096 times).

==> pic/source/source/abalone.m <==
sgd_time=[0.306347 0.425137 0.544189 0.662989 0.781884 0.900773 1.019682 1.138500 1.257106 1.375688];
sgd_accuracy=[4.668546 4.602418 4.532751 4.461473 4.391760 4.327289 4.268387 4.199495 4.061732 3.812149];

easgd_time=[0.279354 0.389923 0.500466 0.610277 0.719980 0.829621 0.939389 1.048855 1.158549 1.268027];
easgd_accuracy=[3.289619 3.245429 3.198292 3.151632 3.103532 3.058666 3.024031 3.016858 2.998341 2.842120];

plot(sgd_time, sgd_accuracy,'-r^', easgd_time, easgd_accuracy, '--bs', 'LineWidth',3,'MarkerSize',12);
h = legend('DCKRR','CAKRR','Location','NorthEast');
set(h,'Interpreter','tex','FontSize',27,'fontweight','b');
set(gca,'fontsize',20,'fontweight','b');
xlabel('Time (s).','fontsize',27,'fontweight','b');
ylabel('MSE.','fontsize',27,'fontweight','b');
%axis([0 20000 0 inf]);
grid on;
title('abalone dataset.','fontsize',27,'fontweight','b');
%title('96 Process - 4096 Train - 81 Test .','fontsize',27,'fontweight','b');

==> pic/source/source/accuracy_scaling.m <==
sgd_time=[129.268129 151.693579 174.069558 196.394459 218.735966 241.080317 263.452862 285.786901 308.151722 330.476720 352.802792 373.801950];
sgd_accuracy=[63.995933 61.280889 58.007617 54.005120 49.084038 43.121324 36.296161 29.697278 26.473638 27.567678 14.657265 14.662076];

bkrr2_mse=[65.248286 62.960787 60.115056 56.488163 51.739016 45.349554 36.592277 24.784472 11.070194 2.349659 0.528910 0.537811];
bkrr2_time=[292.791590 383.147895 473.551506 563.896605 654.319050 744.734982 835.124798 925.577085 1016.038278 1106.592028 1197.066067 1282.127171];

easgd_time=[835.893810 1062.761450 1289.537145 1516.208511 1742.863910 1969.693459 2197.911676 2426.785621 2655.651838 2884.507489 3113.156219 3319.183751];
easgd_accuracy=[65.648296 63.456877 60.781848 57.426176 53.052924 47.066189 38.573183 26.657049 11.690131 1.884422 0.323547 0.317117];

easgd_time = easgd_time - 814.941150;
easgd_time = easgd_time/121*231;
easgd_time = easgd_time + 814.941150;

plot(sgd_time, sgd_accuracy,'-r^', bkrr2_time, bkrr2_mse, '-.k*', easgd_time, easgd_accuracy, '--bs', 'LineWidth',3,'MarkerSize',12);
h = legend('128k samples', '256k samples', '512k samples','Location','NorthEast');
set(h,'Interpreter','tex','FontSize',27,'fontweight','b');
set(gca,'fontsize',20,'fontweight','b');
xlabel('Time (s).','fontsize',27,'fontweight','b');
ylabel('MSE.','fontsize',27,'fontweight','b');
%axis([0.15 0.75 0.006 0.02]);
grid on;
title('1536 processors.','fontsize',27,'fontweight','b');

==> pic/source/source/bkrr3_kkrr3_iter.m <==
sgd_time=[1 2 3 4 5 6 7 8 9 10];
sgd_accuracy=[68.973346 68.828538 68.705117 68.558551 68.330372 67.848334 66.821575 64.610453 59.740148 49.267908];

easgd_time=[1 2 3 4 5 6 7 8 9 10];
easgd_accuracy=[62.529278 62.288333 62.042060 61.768387 61.353511 60.592688 59.087844 55.722251 49.120360 37.957276];

plot(sgd_time, sgd_accuracy,'-r^', easgd_time, easgd_accuracy, '--bs', 'LineWidth',3,'MarkerSize',12);
h = legend('BKRR3','KKRR3','Location','NorthEast');
set(h,'Interpreter','tex','FontSize',27,'fontweight','b');
set(gca,'fontsize',20,'fontweight','b');
xlabel('Iterations .','fontsize',27,'fontweight','b');
ylabel('Squared Mean Error .','fontsize',27,'fontweight','b');
%axis([0 20000 0 inf]);
grid on;
title('96 Process - 32k Train - 2k Test .','fontsize',27,'fontweight','b');

==> pic/source/source/bkrr3_kkrr3_time.m <==
sgd_time=[25.422673 48.861369 72.258532 95.671429 119.045670 142.440770 165.852778 189.239296 212.640381 236.041822];
sgd_accuracy=[68.973346 68.828538 68.705117 68.558551 68.330372 67.848334 66.821575 64.610453 59.740148 49.267908];

easgd_time=[58.826030 115.705864 172.549735 229.345704 286.191840 342.983880 399.779876 456.588633 513.427733 570.224152];
easgd_accuracy=[62.529278 62.288333 62.042060 61.768387 61.353511 60.592688 59.087844 55.722251 49.120360 37.957276];

plot(sgd_time, sgd_accuracy,'-r^', easgd_time, easgd_accuracy, '--bs', 'LineWidth',3,'MarkerSize',12);
h = legend('BKRR3','KKRR3','Location','NorthEast');
set(h,'Interpreter','tex','FontSize',27,'fontweight','b');
set(gca,'fontsize',20,'fontweight','b');
xlabel('Time (s) .','fontsize',27,'fontweight','b');
ylabel('Squared Mean Error .','fontsize',27,'fontweight','b');
%axis([0 20000 0 inf]);
grid on;
title('96 Process - 32k Train - 2k Test .','fontsize',27,'fontweight','b');

==> pic/source/source/cadata.m <==
sgd_time=[3.679423 7.053624 10.446977 13.836087 17.225903 20.550281 23.911195 27.276135 30.653635 34.039447];
sgd_accuracy=[0.089051 0.088063 0.087074 0.086046 0.084923 0.083642 0.082137 0.080366 0.078125 0.072755];

easgd_time=[4.333725 7.608148 10.823366 14.055091 17.250142 20.475124 23.665909 26.867517 30.096586 33.286512];
easgd_accuracy=[0.065643 0.064948 0.064296 0.063644 0.062898 0.061792 0.060158 0.058073 0.055786 0.047617];

plot(sgd_time, sgd_accuracy,'-r^', easgd_time, easgd_accuracy, '--bs', 'LineWidth',3,'MarkerSize',12);
h = legend('DCKRR','CAKRR','Location','NorthEast');
set(h,'Interpreter','tex','FontSize',27,'fontweight','b');
set(gca,'fontsize',20,'fontweight','b');
xlabel('Time (s).','fontsize',27,'fontweight','b');
ylabel('MSE.','fontsize',27,'fontweight','b');
%axis([0 20000 0 inf]);
grid on;
title('cadata dataset.','fontsize',27,'fontweight','b');

==> pic/source/source/cadata2.m <==
sgd_time=[3.679423 7.053624 10.446977 13.836087 17.225903 20.550281 23.911195 27.276135 30.653635 34.039447];
sgd_accuracy=[0.089051 0.088063 0.087074 0.086046 0.084923 0.083642 0.082137 0.080366 0.078125 0.072755];

bkrr2_time=[3.905411 6.754755 9.703283 12.570127 15.469780 18.319640 21.168308 24.065865 26.944191 29.868731];
bkrr2_mse=[0.087216 0.085975 0.084753 0.083525 0.082250 0.080863 0.079276 0.077386 0.075075 0.070754];

easgd_time=[4.333725 7.608148 10.823366 14.055091 17.250142 20.475124 23.665909 26.867517 30.096586 33.286512];
easgd_accuracy=[0.065643 0.064948 0.064296 0.063644 0.062898 0.061792 0.060158 0.058073 0.055786 0.047617];

plot(sgd_time, sgd_accuracy,'-r^', bkrr2_time, bkrr2_mse, '-.k*', easgd_time, easgd_accuracy, '--bs', 'LineWidth',3,'MarkerSize',12);
h = legend('DCKRR', 'BKRR2', 'BKRR3','Location','SouthWest');
set(h,'Interpreter','tex','FontSize',27,'fontweight','b');
set(gca,'fontsize',20,'fontweight','b');
xlabel('Time (s).','fontsize',27,'fontweight','b');
ylabel('MSE.','fontsize',27,'fontweight','b');
%axis([0 20000 0 inf]);
grid on;
title('cadata dataset.','fontsize',27,'fontweight','b');

==> pic/source/source/cpusmall.m <==
sgd_time=[0.540686 1.051784 1.600369 2.086467 2.620153 3.180516 3.674785 4.213507 4.778214 5.271718];
sgd_accuracy=[122.555014 119.623124 116.570159 113.400329 110.151443 106.891339 103.629161 99.784791 90.202794 36.111901];

easgd_time=[0.555842 1.047553 1.590624 2.104855 2.619858 3.085878 3.606239 4.077864 4.601138 5.075903];
easgd_accuracy=[21.215835 20.367059 19.648759 19.058337 18.634353 18.300319 17.943825 17.200659 15.227010 7.026212];

plot(sgd_time, sgd_accuracy,'-r^', easgd_time, easgd_accuracy, '--bs', 'LineWidth',3,'MarkerSize',12);
h = legend('DCKRR','CAKRR','Location','NorthEast');
set(h,'Interpreter','tex','FontSize',27,'fontweight','b');
set(gca,'fontsize',20,'fontweight','b');
xlabel('Time (s).','fontsize',27,'fontweight','b');
ylabel('MSE.','fontsize',27,'fontweight','b');
%axis([0 20000 0 inf]);
grid on;
title('cpusmall dataset.','fontsize',27,'fontweight','b');

==> pic/source/source/dckrr_vs_kkrr1.m <==
sgd_time=[1 2 3 4 5 6 7 8];
sgd_accuracy=[95.094700 94.857806 94.498115 93.943474 93.092432 91.824468 90.056014 87.828487];

easgd_time=[1 2 3 4 5 6 7 8];
easgd_accuracy=[99.385749 99.236418 99.036434 98.755680 98.358476 97.823186 97.197804 96.772454];

plot(sgd_time, sgd_accuracy,'-r^', easgd_time, easgd_accuracy, '--bs', 'LineWidth',3,'MarkerSize',12);
h = legend('DCKRR','KKRR','Location','NorthEast');
set(h,'Interpreter','tex','FontSize',27,'fontweight','b');
set(gca,'fontsize',20,'fontweight','b');
xlabel('Iterations.','fontsize',27,'fontweight','b');
ylabel('MSE.','fontsize',27,'fontweight','b');
%axis([0 20000 0 inf]);
grid on;
title('MSD - 32k Train - 2k Test .','fontsize',27,'fontweight','b');

==> pic/source/source/e2006.m <==
sgd_time=[24.793675 45.697229 66.559961 87.448080 108.359857 129.256984 150.145881 171.062699 191.915431 212.815501];
sgd_accuracy=[0.133520 0.133325 0.133207 0.133151 0.133139 0.133139 0.133139 0.133139 0.133139 0.133053];

easgd_time=[31.220742 51.960655 72.639401 93.361493 114.094419 134.807966 155.537133 176.246853 196.909751 217.618923];
easgd_accuracy=[0.104788 0.104788 0.103811 0.099812 0.095287 0.090705 0.086804 0.083509 0.080943 0.078905];

plot(sgd_time, sgd_accuracy,'-r^', easgd_time, easgd_accuracy, '--bs', 'LineWidth',3,'MarkerSize',12);
h = legend('DCKRR','CAKRR','Location','NorthEast');
set(h,'Interpreter','tex','FontSize',27,'fontweight','b');
set(gca,'fontsize',20,'fontweight','b');
xlabel('Time (s).','fontsize',27,'fontweight','b');
ylabel('MSE.','fontsize',27,'fontweight','b');
%axis([0 20000 0 inf]);
grid on;
title('e2006 dataset.','fontsize',27,'fontweight','b');

==> pic/source/source/mg2.m <==
sgd_time=[0.118232 0.130044 0.141863 0.153598 0.165168 0.176714 0.188285 0.199846 0.211388 0.222948];
sgd_accuracy=[0.023904 0.023537 0.023211 0.022929 0.022694 0.022508 0.022369 0.022263 0.022085 0.020592];

bkrr2_time=[0.109192 0.116200 0.123151 0.130106 0.137104 0.144063 0.150993 0.157952 0.164967 0.171949];
bkrr2_mse=[0.019864 0.019437 0.019039 0.018683 0.018384 0.018161 0.018035 0.018022 0.018022 0.017583];

easgd_time=[0.116447 0.127462 0.138499 0.149380 0.160245 0.171083 0.181906 0.192665 0.203435 0.214229];
easgd_accuracy=[0.006818 0.006653 0.006478 0.006314 0.006178 0.006102 0.006102 0.006102 0.006102 0.005560];

plot(sgd_time, sgd_accuracy,'-r^', bkrr2_time, bkrr2_mse, '-.k*', easgd_time, easgd_accuracy, '--bs', 'LineWidth',3,'MarkerSize',12);
h = legend('DCKRR', 'BKRR2', 'BKRR3','Location','SouthWest');
set(h,'Interpreter','tex','FontSize',27,'fontweight','b');
set(gca,'fontsize',20,'fontweight','b');
xlabel('Time (s).','fontsize',27,'fontweight','b');
ylabel('MSE.','fontsize',27,'fontweight','b');
%axis([0 20000 0 inf]);
grid on;
title('MG dataset.','fontsize',27,'fontweight','b');

==> pic/source/source/msd.m <==
sgd_time=[25.302396 49.313129 73.312985 97.326804 121.339323 145.344659 169.352092 193.359865 217.377537 241.369778];
sgd_accuracy=[95.094700 94.857806 94.498115 93.943474 93.092432 91.824468 90.056014 87.828487 85.395615 85.199408];

easgd_time=[25.422673 48.861369 72.258532 95.671429 119.045670 142.440770 165.852778 189.239296 212.640381 236.041822];
easgd_accuracy=[68.973346 68.828538 68.705117 68.558551 68.330372 67.848334 66.821575 64.610453 59.740148 49.267908];

plot(sgd_time, sgd_accuracy,'-r^', easgd_time, easgd_accuracy, '--bs', 'LineWidth',3,'MarkerSize',12);
h = legend('DCKRR','CAKRR','Location','NorthEast');
set(h,'Interpreter','tex','FontSize',27,'fontweight','b');
set(gca,'fontsize',20,'fontweight','b');
xlabel('Time (s).','fontsize',27,'fontweight','b');
ylabel('MSE.','fontsize',27,'fontweight','b');
%axis([0 20000 0 inf]);
grid on;
title('MSD dataset.','fontsize',27,'fontweight','b');

==> pic/source/source/msd2.m <==
sgd_time=[25.302396 49.313129 73.312985 97.326804 121.339323 145.344659 169.352092 193.359865];% 217.377537 241.369778];
sgd_accuracy=[95.094700 94.857806 94.498115 93.943474 93.092432 91.824468 90.056014 87.828487];% 85.395615 85.199408];

bkrr2_time=[24.072976 45.574534 67.107712 88.587367 110.129729 131.687362 153.190039 174.748276];% 196.316917 217.908659];
bkrr2_mse=[91.800478 91.624593 91.381141 91.037931 90.560468 89.924998 89.113861 88.066055];% 87.332666 87.332666];

easgd_time=[25.422673 48.861369 72.258532 95.671429 119.045670 142.440770 165.852778 189.239296];% 212.640381 236.041822];
easgd_accuracy=[68.973346 68.828538 68.705117 68.558551 68.330372 67.848334 66.821575 64.610453];% 59.740148 49.267908];

plot(sgd_time, sgd_accuracy,'-r^', bkrr2_time, bkrr2_mse, '-.k*', easgd_time, easgd_accuracy, '--bs', 'LineWidth',3,'MarkerSize',12);
h = legend('DCKRR', 'BKRR2', 'CAKRR','Location','SouthWest');
set(h,'Interpreter','tex','FontSize',27,'fontweight','b');
set(gca,'fontsize',20,'fontweight','b');
xlabel('Time (s).','fontsize',27,'fontweight','b');
ylabel('MSE.','fontsize',27,'fontweight','b');
%axis([0 20000 0 inf]);
grid on;
title('MSD dataset.','fontsize',27,'fontweight','b');

==> pic/source/source/new_test.m <==
alpha = 0.5;
gamma = 0.1;

for i=1:11
    alpha = alpha - 0.5*gamma*(alpha-14/19)
end

==> pic/source/source/rkrr.m <==
krr_time=[306.88 1148.00 2012.41 2860.38 3753.35 4597.71 5471.86 6301.31 7175.42 8030.24 8930.88 9795.67 10741.58 11572.72 12481.58 13291.22 14177.31 15122.37 15994.57 16743.74];
krr_rss=[17.80 5.66 3.77 3.01 2.24 1.97 1.71 1.53 1.53 1.34 1.44 1.38 1.37 1.30 1.15 1.24 1.21 1.14 1.05 1.09];

krr2_time=[481.85 1838.15 3221.29 4596.83 5981.11 7357.63 8793.04 10141.20 11554.94 12935.81 14393.47 15646.25 17097.07];
krr2_rss=[8.85 3.07 2.01 1.51 1.38 1.36 1.26 1.10 1.17 1.17 1.04 1.02 0.99];

krr3_time=[985.77 3864.38 6260.50 9682.20 11873.19 14277.41 18396.22];
krr3_rss=[14.45 6.37 3.71 2.68 2.17 1.81 1.92];

plot(krr_time, krr_rss,'-r^', krr2_time, krr2_rss, '--bs', krr3_time, krr3_rss, ':k*', 'LineWidth',3,'MarkerSize',12);
h = legend('Sync SGD','Sync EASGD', 'Async SGD', 'Async EASGD', 'Hogwild SGD', 'Hogwild EASGD', 'Async MSGD', 'Async MEASGD', 'Location', 'NorthEast');
set(h,'Interpreter','tex','FontSize',27,'fontweight','b');
set(gca,'fontsize',20,'fontweight','b');
xlabel('Training Time (ms)','fontsize',27,'fontweight','b');
ylabel('Error Rate Percent','fontsize',27,'fontweight','b');
%axis([200 3500 -2 8]);
grid on;
title('4 GPUs - 60k Training Images - 10k Test Images - 64 Batch','fontsize',27,'fontweight','b');

==> pic/source/source/rkrr2.m <==
sgd_time=[26.492927 50.586998 74.597602 98.720113 122.733218 146.801015 170.922490 194.975879 219.050246 243.206798];
%sgd_accuracy=[95.566767 95.365381 95.040323 94.524660 93.735294 92.598212 91.132490 89.594307 88.958014 88.958014];
sgd_accuracy=[95.094700 94.857806 94.498115 93.943474 93.092432 91.824468 90.056014 87.828487 85.395615 85.199408];

easgd_time=[26.492927 50.586998 74.597602 98.720113 122.733218 146.801015 170.922490 194.975879 219.050246 243.206798];
easgd_accuracy=[95.397290 95.163726 94.794804 94.216539 93.333634 92.054418 90.389340 88.656611 88.074349 88.074349];

plot(sgd_time, sgd_accuracy,'-r^', easgd_time, easgd_accuracy, '--bs', 'LineWidth',3,'MarkerSize',12);
h = legend('RKRR','RKRR2','Location','NorthEast');
set(h,'Interpreter','tex','FontSize',27,'fontweight','b');
set(gca,'fontsize',20,'fontweight','b');
xlabel('Training Time (s) .','fontsize',27,'fontweight','b');
ylabel('Squared Mean Error .','fontsize',27,'fontweight','b');
%axis([0 20000 0 inf]);
grid on;
title('96 Process - 32k Train - 2k Test .','fontsize',27,'fontweight','b');

==> pic/source/source/rkrr3.m <==
sgd_time=[26.492927 50.586998 74.597602 98.720113 122.733218 146.801015 170.922490 194.975879 219.050246 243.206798];
%sgd_accuracy=[95.566767 95.365381 95.040323 94.524660 93.735294 92.598212 91.132490 89.594307 88.958014 88.958014];
sgd_accuracy=[95.094700 94.857806 94.498115 93.943474 93.092432 91.824468 90.056014 87.828487 85.395615 85.199408];

easgd_time=[26.492927 50.586998 74.597602 98.720113 122.733218 146.801015 170.922490 194.975879 219.050246 243.206798];
easgd_accuracy=[75.909096 75.483172 74.907144 74.047506 72.880826 71.307410 69.337348 67.261737 63.849791 51.916804];

plot(sgd_time, sgd_accuracy,'-r^', easgd_time, easgd_accuracy, '--bs', 'LineWidth',3,'MarkerSize',12);
h = legend('RKRR','RKRR3','Location','NorthEast');
set(h,'Interpreter','tex','FontSize',27,'fontweight','b');
set(gca,'fontsize',20,'fontweight','b');
xlabel('Time (s) .','fontsize',27,'fontweight','b');
ylabel('Squared Mean Error .','fontsize',27,'fontweight','b');
%axis([0 20000 0 inf]);
grid on;
title('96 Process - 32k Train - 2k Test .','fontsize',27,'fontweight','b');

==> pic/source/source/rkrr_vs_fcfskrr1_iter.m <==
sgd_time=[1 2 3 4 5 6 7 8];
sgd_accuracy=[95.094700 94.857806 94.498115 93.943474 93.092432 91.824468 90.056014 87.828487];

easgd_time=[1 2 3 4 5 6 7 8];
easgd_accuracy=[97.029550 96.854083 96.601568 96.229035 95.676957 94.866979 93.666049 91.726924];

plot(sgd_time, sgd_accuracy,'-r^', easgd_time, easgd_accuracy, '--bs', 'LineWidth',3,'MarkerSize',12);
h = legend('DCKRR','BKRR','Location','NorthEast');
set(h,'Interpreter','tex','FontSize',27,'fontweight','b');
set(gca,'fontsize',20,'fontweight','b');
xlabel('Iterations.','fontsize',27,'fontweight','b');
ylabel('MSE.','fontsize',27,'fontweight','b');
%axis([0 20000 0 inf]);
grid on;
title('MSD - 32k Train - 2k Test.','fontsize',27,'fontweight','b');

==> pic/source/source/rkrr_vs_fcfskrr1_time.m <==
sgd_time=[26.492927 50.586998 74.597602 98.720113 122.733218 146.801015 170.922490 194.975879];
sgd_accuracy=[95.094700 94.857806 94.498115 93.943474 93.092432 91.824468 90.056014 87.828487];

easgd_time=[25.529065 48.952135 72.363565 95.790715 119.208578 142.620334 166.015535 189.439919];
easgd_accuracy=[97.029550 96.854083 96.601568 96.229035 95.676957 94.866979 93.666049 91.726924];

plot(sgd_time, sgd_accuracy,'-r^', easgd_time, easgd_accuracy, '--bs', 'LineWidth',3,'MarkerSize',12);
h = legend('DCKRR','BKRR','Location','NorthEast');
set(h,'Interpreter','tex','FontSize',27,'fontweight','b');
set(gca,'fontsize',20,'fontweight','b');
xlabel('Time (s).','fontsize',27,'fontweight','b');
ylabel('MSE.','fontsize',27,'fontweight','b');
%axis([0 20000 0 inf]);
grid on;
title('MSD - 32k Train - 2k Test.','fontsize',27,'fontweight','b');

==> pic/source/source/rkrr_vs_fcfskrr2_iter.m <==
sgd_time=[1 2 3 4 5 6 7];% 8];
sgd_accuracy=[95.094700 94.857806 94.498115 93.943474 93.092432 91.824468 90.056014];% 87.828487];

easgd_time=[1 2 3 4 5 6 7];% 8];
easgd_accuracy=[91.800478 91.624593 91.381141 91.037931 90.560468 89.924998 89.113861];% 88.066055];

plot(sgd_time, sgd_accuracy,'-r^', easgd_time, easgd_accuracy, '--bs', 'LineWidth',3,'MarkerSize',12);
h = legend('DCKRR','BKRR2','Location','NorthEast');
set(h,'Interpreter','tex','FontSize',27,'fontweight','b');
set(gca,'fontsize',20,'fontweight','b');
xlabel('Iterations.','fontsize',27,'fontweight','b');
ylabel('MSE.','fontsize',27,'fontweight','b');
%axis([0 20000 0 inf]);
grid on;
title('MSD - 32k Train - 2k Test.','fontsize',27,'fontweight','b');

==> pic/source/source/rkrr_vs_fcfskrr2_time.m <==
sgd_time=[26.492927 50.586998 74.597602 98.720113 122.733218 146.801015 170.922490 194.975879];
sgd_accuracy=[95.094700 94.857806 94.498115 93.943474 93.092432 91.824468 90.056014 87.828487];

easgd_time=[24.072976 45.574534 67.107712 88.587367 110.129729 131.687362 153.190039 174.748276];
easgd_accuracy=[91.800478 91.624593 91.381141 91.037931 90.560468 89.924998 89.113861 88.066055];

plot(sgd_time, sgd_accuracy,'-r^', easgd_time, easgd_accuracy, '--bs', 'LineWidth',3,'MarkerSize',12);
h = legend('DCKRR','BKRR2','Location','NorthEast');
set(h,'Interpreter','tex','FontSize',27,'fontweight','b');
set(gca,'fontsize',20,'fontweight','b');
xlabel('Time (s).','fontsize',27,'fontweight','b');
ylabel('MSE.','fontsize',27,'fontweight','b');
%axis([0 20000 0 inf]);
grid on;
title('MSD - 32k Train - 2k Test.','fontsize',27,'fontweight','b');

==> pic/source/source/rkrr_vs_fcfskrr3_iter.m <==
sgd_time=[1 2 3 4 5 6 7 8 9 10];
sgd_accuracy=[95.094700 94.857806 94.498115 93.943474 93.092432 91.824468 90.056014 87.828487 85.395615 85.199408];

easgd_time=[1 2 3 4 5 6 7 8 9 10];
easgd_accuracy=[68.973346 68.828538 68.705117 68.558551 68.330372 67.848334 66.821575 64.610453 59.740148 49.267908];

plot(sgd_time, sgd_accuracy,'-r^', easgd_time, easgd_accuracy, '--bs', 'LineWidth',3,'MarkerSize',12);
h = legend('DCKRR','BKRR3','Location','NorthEast');
set(h,'Interpreter','tex','FontSize',27,'fontweight','b');
set(gca,'fontsize',20,'fontweight','b');
xlabel('Iterations.','fontsize',27,'fontweight','b');
ylabel('MSE.','fontsize',27,'fontweight','b');
%axis([0 20000 0 inf]);
grid on;
title('MSD - 32k Train - 2k Test.','fontsize',27,'fontweight','b');

==> pic/source/source/rkrr_vs_fcfskrr3_time.m <==
sgd_time=[26.492927 50.586998 74.597602 98.720113 122.733218 146.801015 170.922490 194.975879 219.050246 243.206798];
sgd_accuracy=[95.094700 94.857806 94.498115 93.943474 93.092432 91.824468 90.056014 87.828487 85.395615 85.199408];

easgd_time=[25.422673 48.861369 72.258532 95.671429 119.045670 142.440770 165.852778 189.239296 212.640381 236.041822];
easgd_accuracy=[68.973346 68.828538 68.705117 68.558551 68.330372 67.848334 66.821575 64.610453 59.740148 49.267908];

plot(sgd_time, sgd_accuracy,'-r^', easgd_time, easgd_accuracy, '--bs', 'LineWidth',3,'MarkerSize',12);
h = legend('DCKRR','BKRR3','Location','NorthEast');
set(h,'Interpreter','tex','FontSize',27,'fontweight','b');
set(gca,'fontsize',20,'fontweight','b');
xlabel('Time (s).','fontsize',27,'fontweight','b');
ylabel('MSE.','fontsize',27,'fontweight','b');
%axis([0 20000 0 inf]);
grid on;
title('MSD - 32k Train - 2k Test.','fontsize',27,'fontweight','b');

==> pic/source/source/rkrr_vs_kkrr1_time.m <==
sgd_time=[26.492927 50.586998 74.597602 98.720113 122.733218 146.801015 170.922490 194.975879];
sgd_accuracy=[95.094700 94.857806 94.498115 93.943474 93.092432 91.824468 90.056014 87.828487];

easgd_time=[59.176314 115.995417 172.793787 229.600076 286.440889 343.263027 399.952251 456.713615];
easgd_accuracy=[99.385749 99.236418 99.036434 98.755680 98.358476 97.823186 97.197804 96.772454];

plot(sgd_time, sgd_accuracy,'-r^', easgd_time, easgd_accuracy, '--bs', 'LineWidth',3,'MarkerSize',12);
h = legend('DCKRR','KKRR','Location','NorthEast');
set(h,'Interpreter','tex','FontSize',27,'fontweight','b');
set(gca,'fontsize',20,'fontweight','b');
xlabel('Time (s).','fontsize',27,'fontweight','b');
ylabel('MSE.','fontsize',27,'fontweight','b');
%axis([0 20000 0 inf]);
grid on;
title('MSD - 32k Train - 2k Test .','fontsize',27,'fontweight','b');

==> pic/source/source/rkrr_vs_kkrr2.m <==
sgd_time=[1 2 3 4 5 6 7];% 8];
sgd_accuracy=[95.094700 94.857806 94.498115 93.943474 93.092432 91.824468 90.056014];% 87.828487];

easgd_time=[1 2 3 4 5 6 7]% 8];
easgd_accuracy=[89.956488 89.825160 89.659768 89.444218 89.161011 88.788770 88.283205];% 87.624754];

plot(sgd_time, sgd_accuracy,'-r^', easgd_time, easgd_accuracy, '--bs', 'LineWidth',3,'MarkerSize',12);
h = legend('DCKRR','KKRR2','Location','NorthEast');
set(h,'Interpreter','tex','FontSize',27,'fontweight','b');
set(gca,'fontsize',20,'fontweight','b');
xlabel('Iterations .','fontsize',27,'fontweight','b');
ylabel('MSE.','fontsize',27,'fontweight','b');
%axis([0 20000 0 inf]);
grid on;
title('MSD - 32k Train - 2k Test .','fontsize',27,'fontweight','b');

==> pic/source/source/rkrr_vs_kkrr2_time.m <==
sgd_time=[26.492927 50.586998 74.597602 98.720113 122.733218 146.801015 170.922490];% 194.975879];
sgd_accuracy=[95.094700 94.857806 94.498115 93.943474 93.092432 91.824468 90.056014];% 87.828487];

easgd_time=[56.517434 110.693881 164.989806 219.137893 273.320451 327.400889 381.611567];% 435.827929];
easgd_accuracy=[89.956488 89.825160 89.659768 89.444218 89.161011 88.788770 88.283205];% 87.624754];

plot(sgd_time, sgd_accuracy,'-r^', easgd_time, easgd_accuracy, '--bs', 'LineWidth',3,'MarkerSize',12);
h = legend('DCKRR','KKRR2','Location','NorthEast');
set(h,'Interpreter','tex','FontSize',27,'fontweight','b');
set(gca,'fontsize',20,'fontweight','b');
xlabel('Time (s) .','fontsize',27,'fontweight','b');
ylabel('MSE.','fontsize',27,'fontweight','b');
%axis([0 20000 0 inf]);
grid on;
title('MSD - 32k Train - 2k Test .','fontsize',27,'fontweight','b');

==> pic/source/source/rkrr_vs_kkrr3.m <==
sgd_time=[1 2 3 4 5 6 7 8 9 10];
sgd_accuracy=[95.094700 94.857806 94.498115 93.943474 93.092432 91.824468 90.056014 87.828487 85.395615 85.199408];

easgd_time=[1 2 3 4 5 6 7 8 9 10];
easgd_accuracy=[62.529278 62.288333 62.042060 61.768387 61.353511 60.592688 59.087844 55.722251 49.120360 37.957276];

plot(sgd_time, sgd_accuracy,'-r^', easgd_time, easgd_accuracy, '--bs', 'LineWidth',3,'MarkerSize',12);
h = legend('DCKRR','KKRR3','Location','NorthEast');
set(h,'Interpreter','tex','FontSize',27,'fontweight','b');
set(gca,'fontsize',20,'fontweight','b');
xlabel('Iterations .','fontsize',27,'fontweight','b');
ylabel('MSE.','fontsize',27,'fontweight','b');
%axis([0 20000 0 inf]);
grid on;
title('MSD - 32k Train - 2k Test .','fontsize',27,'fontweight','b');

==> pic/source/source/rkrr_vs_kkrr3_time.m <==
sgd_time=[26.492927 50.586998 74.597602 98.720113 122.733218 146.801015 170.922490 194.975879 219.050246 243.206798];
sgd_accuracy=[95.094700 94.857806 94.498115 93.943474 93.092432 91.824468 90.056014 87.828487 85.395615 85.199408];

easgd_time=[58.826030 115.705864 172.549735 229.345704 286.191840 342.983880 399.779876 456.588633 513.427733 570.224152];
easgd_accuracy=[62.529278 62.288333 62.042060 61.768387 61.353511 60.592688 59.087844 55.722251 49.120360 37.957276];

plot(sgd_time, sgd_accuracy,'-r^', easgd_time, easgd_accuracy, '--bs', 'LineWidth',3,'MarkerSize',12);
h = legend('DCKRR','KKRR3','Location','NorthEast');
set(h,'Interpreter','tex','FontSize',27,'fontweight','b');
set(gca,'fontsize',20,'fontweight','b');
xlabel('Time (s) .','fontsize',27,'fontweight','b');
ylabel('MSE.','fontsize',27,'fontweight','b');
%axis([0 20000 0 inf]);
grid on;
title('MSD - 32k Train - 2k Test .','fontsize',27,'fontweight','b');

==> pic/source/source/space_ga.m <==
sgd_time=[0.196798 0.256901 0.317173 0.377397 0.437865 0.498415 0.558659 0.619039 0.679500 0.740192];
sgd_accuracy=[0.019483 0.019339 0.019215 0.019104 0.018993 0.018857 0.018647 0.018230 0.017139 0.013726];

easgd_time=[0.186771 0.242803 0.298869 0.354194 0.409740 0.465250 0.520844 0.576380 0.631974 0.687158];
easgd_accuracy=[0.009282 0.009282 0.009282 0.009282 0.009282 0.009282 0.009141 0.008858 0.008302 0.007079];

plot(sgd_time, sgd_accuracy,'-r^', easgd_time, easgd_accuracy, '--bs', 'LineWidth',3,'MarkerSize',12);
h = legend('DCKRR','CAKRR','Location','NorthEast');
set(h,'Interpreter','tex','FontSize',27,'fontweight','b');
set(gca,'fontsize',20,'fontweight','b');
xlabel('Time (s).','fontsize',27,'fontweight','b');
ylabel('MSE.','fontsize',27,'fontweight','b');
axis([0.15 0.75 0.006 0.02]);
grid on;
title('space ga dataset.','fontsize',27,'fontweight','b');

==> pic/source/source/space_ga2.m <==
sgd_time=[0.196798 0.256901 0.317173 0.377397 0.437865 0.498415 0.558659 0.619039 0.679500 0.740192];
sgd_accuracy=[0.019483 0.019339 0.019215 0.019104 0.018993 0.018857 0.018647 0.018230 0.017139 0.013726];

bkrr2_time=[0.179626 0.222175 0.264552 0.307055 0.350066 0.392791 0.435535 0.477963 0.520460 0.562867];
bkrr2_mse=[0.017933 0.017680 0.017435 0.017200 0.016972 0.016739 0.016469 0.016070 0.015266 0.013257];

easgd_time=[0.186771 0.242803 0.298869 0.354194 0.409740 0.465250 0.520844 0.576380 0.631974 0.687158];
easgd_accuracy=[0.009282 0.009282 0.009282 0.009282 0.009282 0.009282 0.009141 0.008858 0.008302 0.007079];

plot(sgd_time, sgd_accuracy,'-r^', bkrr2_time, bkrr2_mse, '-.k*', easgd_time, easgd_accuracy, '--bs', 'LineWidth',3,'MarkerSize',12);
h = legend('DCKRR', 'BKRR2', 'BKRR3','Location','NorthEast');
set(h,'Interpreter','tex','FontSize',27,'fontweight','b');
set(gca,'fontsize',20,'fontweight','b');
xlabel('Time (s).','fontsize',27,'fontweight','b');
ylabel('MSE.','fontsize',27,'fontweight','b');
axis([0.15 0.75 0.006 0.02]);
grid on;
title('space ga dataset.','fontsize',27,'fontweight','b');

==> pic/source/source/weak_scaling.m <==
sgd_time=[25.433438 95.662943 165.889861 236.109072 306.344469 376.648312 446.935947 517.179695 587.176026 657.419392 727.718054 821.438101 891.687416 961.904913 1032.114388 1102.326083 1172.541569 1242.766647 1313.127950 1383.191755 1430.352398];
sgd_accuracy=[68.973346 68.906152 68.841999 68.783979 68.728775 68.675492 68.606914 68.533449 68.437749 68.314200 68.134654 67.776421 67.370314 66.821575 66.053933 64.916129 63.366444 61.165075 57.520732 52.946170 49.267908];

easgd_time=[30.247202 100.485495 170.710506 240.920015 311.139657 381.356928 451.565798 521.779738 591.911850 662.200469 732.445923 826.175045 896.448594 966.813625 1037.104799 1107.416080 1177.732741 1248.071936 1318.363130 1364.980630 1435.594555];
easgd_accuracy=[58.667044 58.663281 58.663281 58.663281 58.663281 58.663281 58.663281 58.663281 58.653240 58.562752 58.391069 57.981440 57.423139 56.583827 55.188557 53.330925 51.094161 48.030853 44.092392 40.156036 30.927692];

sgd_asyn_time=[52.907423 123.177869 193.550164 263.822993 334.208753 404.482607 474.844326 545.185676 615.263961 685.531458 755.926033 826.231731 896.566760 966.877115 1037.195377 1107.499134 1177.818640 1248.061637 1318.445955 1365.179632 1412.073921];
sgd_asyn_accuracy=[51.994918 51.981006 51.949928 51.891505 51.813141 51.716422 51.586404 51.381656 51.097415 50.761706 50.301085 49.543211 48.462771 46.877441 44.870362 42.276749 39.179401 35.637923 31.050896 27.393393 22.771388];

sgd_hogwild_time=[166.625804 236.986259 307.325108 377.653752 448.075515 518.451987 588.774713 659.091838 729.233771 799.554941 869.928173 963.735174 1034.144806 1104.484649 1174.834780 1245.238122 1315.640234 1386.016220 1456.303579 1526.496650 1573.682758];
sgd_hogwild_accuracy=[ 43.058737 43.041485 43.007123 42.959068 42.888482 42.781395 42.591824 42.301413 41.854252 41.203970 40.283906 38.516662 36.610100 34.372233 31.835610 29.075964 26.040327 22.722381 18.806712 13.320686 8.856251];

plot(sgd_time, sgd_accuracy,'-r^', easgd_time, easgd_accuracy, '--bs', sgd_asyn_time, sgd_asyn_accuracy, ':m+', sgd_hogwild_time, sgd_hogwild_accuracy, ':k*', 'LineWidth',3,'MarkerSize',12);
h = legend('96 Procesors 32k Samples','192 Procesors 64k Samples', '384 Procesors 128K Samples', '768 Processors 256k Samples', 'Location', 'NorthEast');
set(h,'Interpreter','tex','FontSize',27,'fontweight','b');
set(gca,'fontsize',20,'fontweight','b');
xlabel('Time (s)','fontsize',27,'fontweight','b');
ylabel('MSE','fontsize',27,'fontweight','b');
%axis([200 3500 -2 8]);
grid on;
title('Weak Scaling','fontsize',27,'fontweight','b');

==> pic/source/source/weak_scaling2.m <==
sgd_time=[133.446754 264.452226 395.545220 526.754468 657.812069 788.965935 920.077736 1051.069381 1182.300474 1311.412631];
sgd_accuracy=[61.780815 61.272371 60.562841 59.224998 57.499658 54.390565 50.519782 45.362613 42.364251 40.164358];

easgd_time=[134.526502 265.557424 396.758652 527.751385 659.003402 789.994799 921.148182 1052.101791 1183.744699 1312.765952];
easgd_accuracy=[51.794648 51.098561 50.055077 47.843376 44.835669 40.140800 35.111745 28.013062 21.820244 16.490663];

sgd_asyn_time=[139.231307 271.212480 403.287034 535.387968 667.666932 799.717109 932.461723 1064.834518 1197.432448 1327.535667];
sgd_asyn_accuracy=[43.589325 42.143071 40.442753 37.710971 34.212904 29.323551 24.125453 16.332330 9.864019 6.618713];

sgd_hogwild_time=[154.656348 286.580976 418.905169 551.528207 683.954249 816.443089 949.213308 1081.478610 1214.278329 1344.748649];
sgd_hogwild_accuracy=[32.619677 30.545185 28.183150 24.910338 21.518915 17.133005 13.210490 7.570250 3.193233 1.889027];

msgd_asyn_time=[134.127610 268.150875 401.958209 535.831392 669.816628 803.839146 937.504406 1071.475940 1205.275410 1339.090753];
msgd_asyn_accuracy=[27.792974 23.109762 20.893706 18.336619 14.828936 11.581721 8.041474 4.957543 2.289819 0.513987];

plot(sgd_time, sgd_accuracy,'-r^', easgd_time, easgd_accuracy, '--bs', sgd_asyn_time, sgd_asyn_accuracy, ':m+', sgd_hogwild_time, sgd_hogwild_accuracy, ':k*', msgd_asyn_time, msgd_asyn_accuracy, ':cx', 'LineWidth',3,'MarkerSize',12);
h = legend('96 Procesors 8k Samples','192 Procesors 16k Samples', '384 Procesors 32K Samples', '768 Processors 64k Samples', '1536 Processors 128k Samples', 'Location', 'NorthEast');
set(h,'Interpreter','tex','FontSize',27,'fontweight','b');
set(gca,'fontsize',20,'fontweight','b');
xlabel('Time (s).','fontsize',27,'fontweight','b');
ylabel('MSE.','fontsize',27,'fontweight','b');
%axis([200 3500 -2 8]);
grid on;
title('Weak Scaling.','fontsize',27,'fontweight','b');

==> pic/source/source/weak_scaling3.m <==
sgd_time=[89.780220 133.446754 177.152274 220.699172 264.452226 308.136563 351.883261 395.545220 439.255609 482.974954 526.754468 570.445338 614.157229 657.812069 701.591322 745.371590 788.965935 832.647764 876.294772 920.077736 963.766414 1007.489698 1051.069381 1094.818202 1138.607645 1182.300474 1226.105668 1269.649223 1311.412631];
sgd_accuracy=[61.883108 61.780815 61.614425 61.489399 61.272371 61.105385 60.804856 60.562841 60.137532 59.793856 59.224998 58.784156 58.037828 57.499658 56.529122 55.726305 54.390565 53.461434 51.765444 50.519782 48.513876 47.237815 45.362613 44.214875 42.760129 42.364251 41.051460 40.164358 40.164358];

easgd_time=[90.918717 134.526502 178.272982 221.783983 265.557424 309.310366 352.949141 396.758652 440.371884 484.150252 527.751385 571.459217 615.216383 659.003402 702.629264 746.441112 789.994799 833.681759 877.331668 921.148182 964.895314 1008.526095 1052.101791 1096.166496 1139.960618 1183.744699 1227.507737 1271.161303 1312.765952];
easgd_accuracy=[51.915385 51.794648 51.580433 51.408267 51.098561 50.860461 50.431201 50.055077 49.364184 48.827842 47.843376 47.094432 45.791547 44.835669 43.277266 42.129654 40.140800 38.779075 36.625828 35.111745 32.645828 30.913364 28.013062 26.339975 23.542412 21.820244 17.686517 16.490663 16.490663];

sgd_asyn_time=[95.275207 139.231307 183.279392 227.079098 271.212480 315.262219 359.208320 403.287034 447.287903 491.262661 535.387968 579.294835 623.286731 667.666932 711.711631 755.725764 799.717109 843.894212 888.143046 932.461723 976.637672 1020.971927 1064.834518 1109.048234 1153.377252 1197.432448 1241.490257 1285.446818 1327.535667];
sgd_asyn_accuracy=[43.874043 43.589325 43.126015 42.763322 42.143071 41.699760 40.973272 40.442753 39.553540 38.863196 37.710971 36.865577 35.336430 34.212904 32.488275 31.242742 29.323551 27.953172 25.749528 24.125453 21.585419 19.769201 16.332330 14.419348 11.982114 9.864019 7.578879 6.618713 6.618713];

sgd_hogwild_time=[110.345546 154.656348 198.525057 242.319275 286.580976 330.785245 374.914315 418.905169 463.015656 507.220540 551.528207 595.732141 639.814274 683.954249 728.362070 772.577571 816.443089 860.594255 904.908305 949.213308 993.231815 1037.332201 1081.478610 1125.876793 1170.095882 1214.278329 1258.511626 1302.718145 1344.748649];
sgd_hogwild_accuracy=[33.019466 32.619677 31.955116 31.446317 30.545185 29.909262 28.909267 28.183150 27.046517 26.209830 24.910338 23.999851 22.537932 21.518915 19.862873 18.813122 17.133005 15.987897 14.378072 13.210490 11.055346 9.659269 7.570250 6.100282 4.092196 3.193233 2.363748 1.889027 1.889027];

msgd_asyn_time=[134.127610 178.912662 223.517286 268.150875 312.763381 357.261289 401.958209 446.551047 491.202367 535.831392 580.558062 625.207403 669.816628 714.439752 759.113275 803.839146 848.448266 893.072978 937.504406 982.174373 1026.881120 1071.475940 1116.121213 1160.764069 1205.275410 1249.934752 1294.528758 1339.090753 1383.635394];
msgd_asyn_accuracy=[27.792974 24.152141 23.549418 23.109762 22.354334 21.796237 20.893706 20.228064 19.131945 18.336619 17.069658 16.191415 14.828936 13.873068 12.481920 11.581721 10.216112 9.316062 8.041474 7.156135 5.817434 4.957543 3.822227 3.186867 2.289819 1.763302 0.934815 0.513987 0.106008];

plot(sgd_time, sgd_accuracy,'-r^', easgd_time, easgd_accuracy, '--bs', sgd_asyn_time, sgd_asyn_accuracy, ':m+', sgd_hogwild_time, sgd_hogwild_accuracy, ':k*', msgd_asyn_time, msgd_asyn_accuracy, ':cx', 'LineWidth',3,'MarkerSize',12);
h = legend('96 Procesors 8k Samples','192 Procesors 16k Samples', '384 Procesors 32K Samples', '768 Processors 64k Samples', '1536 Processors 128k Samples', 'Location', 'NorthEast');
set(h,'Interpreter','tex','FontSize',27,'fontweight','b');
set(gca,'fontsize',20,'fontweight','b');
xlabel('Time (s).','fontsize',27,'fontweight','b');
ylabel('MSE.','fontsize',27,'fontweight','b');
%axis([200 3500 -2 8]);
grid on;
title('Weak Scaling.','fontsize',27,'fontweight','b');

==> pic/source/source/weak_scaling4.m <==
sgd_time=[131.265099 163.237644 195.365689 227.541494 259.667369 291.789507 323.886968 356.084103 388.147638 420.303930 452.484440 484.624852 516.776619 548.954256 581.047920 613.147216 645.302477 677.428712 709.568332 741.723250 773.784572 805.944300 838.101772];
sgd_accuracy=[93.627232 93.611961 93.583582 93.560449 93.518552 93.485438 93.427776 93.384308 93.313283 93.264110 93.193850 93.155194 93.124717 93.124717 93.124717 93.124717 93.124717 93.124717 93.124717 93.124717 93.124717 93.124717 93.124717];

sgd_asyn_time=[117.132387 144.925719 172.754206 200.717268 228.685792 256.515546 284.417909 312.225489 340.159171 368.136861 396.011344 423.950309 451.848996 479.828974 507.587773 535.471068 563.409670 591.270987 619.252212 647.244000 675.014645 702.864609 730.827012 758.602556 786.532790 814.287703 840.916059];
sgd_asyn_accuracy=[88.456306 88.379683 88.265757 88.192458 88.090960 88.032318 87.965388 87.940429 87.917310 87.892273 87.854927 87.805433 87.763225 87.701991 87.678938 87.678938 87.678938 87.678938 87.678938 87.678938 87.678938 87.678938 87.678938 87.678938 87.678938 87.678938 87.678938];

msgd_asyn_time=[135.405472 162.142184 188.947618 215.733315 242.477043 269.112090 295.900373 322.666948 349.199624 375.975657 402.693218 429.411399 456.163729 482.913732 509.707039 536.449934 563.119484 589.908657 616.529804 643.250387 669.915948 696.664054 723.467286 750.263084 776.923913 803.673790 830.473333];
msgd_asyn_accuracy=[79.809622 74.705054 74.019799 73.526281 72.726056 72.149459 71.213912 70.539194 69.442878 68.650582 67.359230 66.422092 64.885952 63.763370 61.907577 60.538794 58.254166 56.554448 53.699984 51.572484 48.022173 45.420843 41.232579 38.340227 34.157476 31.821632 30.077059];

plot(sgd_time, sgd_accuracy,'-r^', sgd_asyn_time, sgd_asyn_accuracy, ':m+', msgd_asyn_time, msgd_asyn_accuracy, ':cx', 'LineWidth',3,'MarkerSize',12);
h = legend('96 Procesors 8k Samples.', '384 Procesors 32K Samples.', '1536 Processors 128k Samples.', 'Location', 'NorthEast');
set(h,'Interpreter','tex','FontSize',27,'fontweight','b');
set(gca,'fontsize',20,'fontweight','b');
xlabel('Time (s).','fontsize',27,'fontweight','b');
ylabel('MSE.','fontsize',27,'fontweight','b');
%axis([200 3500 -2 8]);
grid on;
title('Weak Scaling of BKRR2.','fontsize',27,'fontweight','b');

==> pic/source/source/weak_scaling5.m <==
sgd_time=[2.678291 34.836397 67.022616 99.134187 131.265099 163.237644 195.365689 227.541494 259.667369 291.789507 323.886968 356.084103 388.147638 420.303930 452.484440 484.624852 516.776619 548.954256 581.047920 613.147216 645.302477 677.428712 709.568332 741.723250 773.784572 805.944300 838.101772 870.155075 902.289108 934.248007 964.776150];
sgd_accuracy=[93.673730 93.667292 93.655440 93.645636 93.627232 93.611961 93.583582 93.560449 93.518552 93.485438 93.427776 93.384308 93.313283 93.264110 93.193850 93.155194 93.124717 93.124717 93.124717 93.124717 93.124717 93.124717 93.124717 93.124717 93.124717 93.124717 93.124717 93.124717 93.124717 93.124717 93.124717];

sgd_asyn_time=[134.127610 178.912662 223.517286 268.150875 312.763381 357.261289 401.958209 446.551047 491.202367 535.831392 580.558062 625.207403 669.816628 714.439752 759.113275 803.839146 848.448266 893.072978 937.504406 982.174373 1026.881120 1071.475940 1116.121213 1160.764069 1205.275410 1249.934752 1294.528758 1339.090753 1383.635394];
sgd_asyn_accuracy=[27.792974 24.152141 23.549418 23.109762 22.354334 21.796237 20.893706 20.228064 19.131945 18.336619 17.069658 16.191415 14.828936 13.873068 12.481920 11.581721 10.216112 9.316062 8.041474 7.156135 5.817434 4.957543 3.822227 3.186867 2.289819 1.763302 0.934815 0.513987 0.106008];

msgd_asyn_time=[135.405472 162.142184 188.947618 215.733315 242.477043 269.112090 295.900373 322.666948 349.199624 375.975657 402.693218 429.411399 456.163729 482.913732 509.707039 536.449934 563.119484 589.908657 616.529804 643.250387 669.915948 696.664054 723.467286 750.263084 776.923913 803.673790 830.473333 857.209498 883.865224 910.470791 935.826795];
msgd_asyn_accuracy=[79.809622 74.705054 74.019799 73.526281 72.726056 72.149459 71.213912 70.539194 69.442878 68.650582 67.359230 66.422092 64.885952 63.763370 61.907577 60.538794 58.254166 56.554448 53.699984 51.572484 48.022173 45.420843 41.232579 38.340227 34.157476 31.821632 30.077059 28.684735 28.401590 28.401590 14.660851];

plot(sgd_time, sgd_accuracy,'-r^', sgd_asyn_time, sgd_asyn_accuracy, ':m+', msgd_asyn_time, msgd_asyn_accuracy, ':cx', 'LineWidth',3,'MarkerSize',12);
h = legend('96 Procesors 8k Samples', '384 Procesors 32K Samples', '1536 Processors 128k Samples', 'Location', 'NorthEast');
set(h,'Interpreter','tex','FontSize',27,'fontweight','b');
set(gca,'fontsize',20,'fontweight','b');
xlabel('Time (s).','fontsize',27,'fontweight','b');
ylabel('MSE.','fontsize',27,'fontweight','b');
%axis([200 3500 -2 8]);
grid on;
title('Weak Scaling.','fontsize',27,'fontweight','b');

==> pic/source/source/weak_scaling_accuracy.m <==
sgd_time=[8000 16000 32000 64000 128000];
sgd_accuracy=[88.926950 86.167060 85.460014 84.238011 81.015234];

easgd_time=[8000 16000 32000 64000 128000];
easgd_accuracy=[40.2 16.5 6.62 1.89 0.00];

plot(sgd_time, sgd_accuracy,'-r^', easgd_time, easgd_accuracy, '--bs', 'LineWidth',3,'MarkerSize',12);
h = legend('DC-KRR','CA-KKRR','Location','NorthWest');
set(h,'Interpreter','tex','FontSize',27,'fontweight','b');
set(gca,'fontsize',20,'fontweight','b');
xlabel('Samples.','fontsize',27,'fontweight','b');
ylabel('MSE.','fontsize',27,'fontweight','b');
%axis([0 1600 0 inf]);
grid on;
title('Weak Scaling.','fontsize',27,'fontweight','b');









==> pic/source/source/weak_scaling_accuracy2.m <==
sgd_time=[8000 32000 128000];
sgd_accuracy=[88.926950 85.460014 81.015234];

bkrr2_time=[8000 32000 128000];
bkrr2_mse=[93.124717 87.678938 14.660851];

easgd_time=[8000 32000 128000];
easgd_accuracy=[40.2 6.62 0.00];

plot(sgd_time, sgd_accuracy,'-r^', bkrr2_time, bkrr2_mse, '-.k*', easgd_time, easgd_accuracy, '--bs', 'LineWidth',3,'MarkerSize',12);

h = legend('DC-KRR', 'BKRR2', 'CA-KKRR','Location','NorthWest');
set(h,'Interpreter','tex','FontSize',27,'fontweight','b');
set(gca,'fontsize',20,'fontweight','b');
xlabel('Samples.','fontsize',27,'fontweight','b');
ylabel('MSE.','fontsize',27,'fontweight','b');
%axis([0 1600 0 inf]);
grid on;
title('Weak Scaling.','fontsize',27,'fontweight','b');

==> pic/source/source/weak_scaling_accuracy3.m <==
sgd_time=[8000 32000 128000];
sgd_accuracy=[88.926950 85.460014 81.015234];
sgd_accuracy=log(sgd_accuracy);

bkrr2_time=[8000 32000 128000];
bkrr2_mse=[93.124717 87.678938 14.660851];
bkrr2_mse=log(bkrr2_mse);

dkrr_time=[8000 32000 128000];
dkrr_mse=[90.865837 84.997988 0.001848];
dkrr_mse=log(dkrr_mse);

kkrr2_time=[8000 32000 128000];
kkrr2_mse=[94.954157 87.463682 0.000001];
kkrr2_mse=log(kkrr2_mse);

easgd_time=[8000 32000 128000];
easgd_accuracy=[40.2 6.62 0.000001];
easgd_accuracy=log(easgd_accuracy);

plot(sgd_time, sgd_accuracy,'-r^', bkrr2_time, bkrr2_mse, '-.k*', dkrr_time, dkrr_mse, ':cx', kkrr2_time, kkrr2_mse, '-g>', easgd_time, easgd_accuracy, '--bs', 'LineWidth',3,'MarkerSize',12);

h = legend('DC-KRR.', 'BKRR2.', 'DKRR.', 'KKRR2.', 'BKRR3.','Location','Best');
set(h,'Interpreter','tex','FontSize',24,'fontweight','b');
set(gca,'fontsize',20,'fontweight','b');
xlabel('Samples.','fontsize',27,'fontweight','b');
ylabel('log(MSE).','fontsize',27,'fontweight','b');
%axis([0 1600 0 inf]);
grid on;
title('Weak Scaling.','fontsize',27,'fontweight','b');


==> pic/source/source/weak_scaling_compare.m <==
sgd_time=[4 8 16 36 64]*24;
sgd_accuracy=[13.039564 75.103478 233.670685 1272.572403 4048.173150]
sgd_accuracy = log(sgd_accuracy);

kkrr2_processrs=[4 8 16 36 64]*24;
kkrr2_time=[315.179235 442.445542 489.77978 511.459511 829.005470]/121
kkrr2_time = log(kkrr2_time);

easgd_time=[4 8 16 36 64]*24;
easgd_accuracy=[1600.320191-129.014552+0.518964 1600.320191-129.014552+1.104146 1600.320191-129.014552+4.608462 1600.320191-129.014552+19.152910 1600.320191]/1386
easgd_accuracy = log(easgd_accuracy);

plot(sgd_time, sgd_accuracy,'-r^', kkrr2_processrs, kkrr2_time, '-.k*', easgd_time, easgd_accuracy, '--bs', 'LineWidth',3,'MarkerSize',12);
h = legend('DKRR','KKRR2','BKRR2','Location','NorthWest');
set(h,'Interpreter','tex','FontSize',27,'fontweight','b');
set(gca,'fontsize',20,'fontweight','b');
xlabel('Processors .','fontsize',27,'fontweight','b');
ylabel('log(Time) per Iteration (s).','fontsize',27,'fontweight','b');
axis([0 1600 0 inf]);
grid on;
title('Weak Scaling.','fontsize',27,'fontweight','b');


==> pic/source/source/weak_scaling_efficiency2.m <==
sgd_time=[4 8 16 36 64]*24;
sgd_accuracy=[13.039564/13.039564 13.039564/75.103478 13.039564/233.670685 13.039564/1272.572403 13.039564/4048.173150]

kkrr2_processrs=[4 8 16 36 64]*24;
kkrr2_time=[315.179235/315.179235 315.179235/442.445542 315.179235/489.77978 315.179235/511.459511 315.179235/829.005470]

easgd_accuracy=[1471.824603/1471.824603 1471.824603/1472.409785 1471.824603/1475.914101 1471.824603/1490.458549 1471.824603/1600.320191]
easgd_time=[4 8 16 36 64]*24;

plot(sgd_time, sgd_accuracy,'-r^', kkrr2_processrs, kkrr2_time, '-.k*', easgd_time, easgd_accuracy, '--bs', 'LineWidth',3,'MarkerSize',12);
h = legend('DKRR','KKRR2','BKRR2','Location','NorthWest');
set(h,'Interpreter','tex','FontSize',27,'fontweight','b');
set(gca,'fontsize',20,'fontweight','b');
xlabel('Processors .','fontsize',27,'fontweight','b');
ylabel('Efficiency.','fontsize',27,'fontweight','b');
axis([0 1600 0 inf]);
grid on;
title('Weak Scaling.','fontsize',27,'fontweight','b');
